Cobalt: A GPU-based correlator and beamformer for LOFAR

For low-frequency radio astronomy, software correlation and beamforming on general purpose hardware is a viable alternative to custom designed hardware. LOFAR, a new-generation radio telescope centered in the Netherlands with international stations in Germany, France, Ireland, Latvia, Poland, Sweden and the UK, has successfully used software real-time processors based on IBM Blue Gene technology since 2004. Since then, developments in technology have allowed us to build a system based on commercial off-the-shelf components that combines the same capabilities with lower operational cost. In this paper we describe the design and implementation of a GPU-based correlator and beamformer with the same capabilities as the Blue Gene based systems. We focus on the design approach taken, and show the challenges faced in selecting an appropriate system. The design, implementation and verification of the software system shows the value of a modern test-driven development approach. Operational experience, based on three years of operations, demonstrates that a general purpose system is a good alternative to the previous supercomputer-based system or custom-designed hardware.

==> reliability/make_plots.sh <==
#!/bin/bash -i
GNUPLOT="gnuplot"
echo "
set terminal postscript eps color 
set output 'cobalt_failure_statistics.eps'
set xtics rotate by -45
set grid ytics
set boxwidth 0.8
set style data histogram
set style histogram rows
set style fill solid
set key right top
set ylabel 'Failed observations (%)'
plot 'quarterly_data.txt' using (\$5/(\$2+\$4+\$5+\$6+\$7)*100):xtic(1) title 'COBALT software failure', \
     '' using (\$4/(\$2+\$4+\$5+\$6+\$7)*100) title 'OS/hardware failure', \
     '' using (\$2/(\$2+\$4+\$5+\$6+\$7)*100) title 'deployment errors', \
     '' using (\$6/(\$2+\$4+\$5+\$6+\$7)*100) title 'specification errors'
" > plot-script.gnuplot

$GNUPLOT $PWD/plot-script.gnuplot

